Differentially Private Adapters for Parameter Efficient Acoustic Modeling

In this work, we devise a parameter-efficient solution to bring differential privacy (DP) guarantees into adaptation of a cross-lingual speech classifier. We investigate a new frozen pre-trained adaptation framework for DP-preserving speech modeling without full model fine-tuning. First, we introduce a noisy teacher-student ensemble into a conventional adaptation scheme leveraging a frozen pre-trained acoustic model and attain superior performance than DP-based stochastic gradient descent (DPSGD). Next, we insert residual adapters (RA) between layers of the frozen pre-trained acoustic model. The RAs reduce training cost and time significantly with a negligible performance drop. Evaluated on the open-access Multilingual Spoken Words (MLSW) dataset, our solution reduces the number of trainable parameters by 97.5% using the RAs with only a 4% performance drop with respect to fine-tuning the cross-lingual speech classifier while preserving DP guarantees.

==> INTERSPEECH 2023 Efficient Tuning for DP Speech-final/figures/graphics.py <==
import numpy as np

import matplotlib
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from matplotlib.ticker import AutoMinorLocator, MultipleLocator

matplotlib.rcParams.update({'font.size': 22})
matplotlib.rcParams.update({'axes.labelsize': 'large'})
matplotlib.rcParams.update({'lines.markersize': 10})
matplotlib.rcParams.update({'lines.linewidth': 3})

if __name__ == "__main__":
    # adapter_dim = [48, 96, 144, 192]
    ratio = [0.7, 2.46, 4.4, 8.05, 11.43, 14.58, 20.24, 33.46]
    acc = [80.23, 88.08, 89.94, 90.46, 91.38, 91.60, 92.07, 92.07]
    utility = [2.87, 3.2238, 3.2178, 3.10, 3.08, 3.03, 2.98, 2.84]
    # trainable_params = [245773, 467533, 689293, 911053]
    ft_color = 'g'
    lp_color = 'r'

    fig1, ax = plt.subplots(figsize=(8, 8))
    ax.plot(ratio, acc, color="C00", marker="o", label="Adapter w/ DP"),
    ax.axhline(y=92.10, color='g', linestyle="--", label="Fine-tune w/ DP"),
    ax.axhline(y=96.49, color='tab:purple', linestyle="--", label="Fine-tune w/o DP"),
    ax.scatter([0.405], [61.13], color='r', label='Linear Probing w/ DP'),
    
    ax.set_xlabel("Trainable parameters (%)")
    ax.set_ylabel("Accuracy")
    ax.legend(loc="best")
    ax.set_xscale("log")
    ax.set_xlim((1e-1, 100))
    ax.grid(True)
    
    
    fig2, (ax1, ax2) = plt.subplots(2, sharex=True, figsize=(8, 8), gridspec_kw={'height_ratios': [4, 1]})
    lines = [
        *ax1.plot(ratio, utility, color="C00", marker="o", label="Adapter w/ DP"),
        ax1.axhline(y=2.72, color='g', linestyle="--", label="Fine-tune w/ DP"),
        ax1.axhline(y=3.00, color='tab:purple', linestyle="--", label="Fine-tune w/o DP"),
        ax2.scatter([0.405], [1.13], color='r', label='Linear Probing w/ DP'),
    ]

    ax2.set_xlabel("Trainable parameters (%)")
    ax2.set_xscale("log")
    
    ax2.set_xlim((1e-1, 100))
    ax1.set_ylim((2.59, 3.4))
    ax2.set_ylim((1.0, 1.2))


    ax1.grid(True)
    ax2.grid(True)
    ax1.yaxis.set_major_locator(MultipleLocator(0.1))
    ax2.yaxis.set_major_locator(MultipleLocator(0.1))

    ax1.spines['bottom'].set_visible(False)
    ax2.spines['top'].set_visible(False)
    ax1.tick_params(
        axis='x',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom=False,      # ticks along the bottom edge are off
        top=False,         # ticks along the top edge are off
        labelbottom=False) # labels along the bottom edge are off
    ax1.tick_params(labeltop=False)  # don't put tick labels at the top
    ax2.xaxis.tick_bottom()

    ax1.yaxis.set_ticks(np.arange(2.6, 3.5, 0.2))
    ax2.yaxis.set_ticks(np.arange(1.0, 1.3, 0.2))

    d = .5  # proportion of vertical to horizontal extent of the slanted line
    kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,
                  linestyle="none", color='k', mec='k', mew=1, clip_on=False)
    ax1.plot([0, 1], [0, 0], transform=ax1.transAxes, **kwargs)
    ax2.plot([0, 1], [1, 1], transform=ax2.transAxes, **kwargs)
    # fig.tight_layout()

    labels = [l.get_label() for l in lines]
    ax2.legend(lines, labels, loc="lower right")

    ax2.set_ylabel('Utility')
    ax2.yaxis.set_label_coords(0.05, 0.5, transform=fig2.transFigure)
    fig2.subplots_adjust(hspace=0.1)

    # plt.show()
    fig1.savefig("adapter_PATE_French_acc.png")
    fig2.savefig("adapter_PATE_French_utility.png")

==> figures/graphics.py <==
import numpy as np

import matplotlib
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from matplotlib.ticker import AutoMinorLocator, MultipleLocator

matplotlib.rcParams.update({'font.size': 22})
matplotlib.rcParams.update({'axes.labelsize': 'large'})
matplotlib.rcParams.update({'lines.markersize': 10})
matplotlib.rcParams.update({'lines.linewidth': 3})

if __name__ == "__main__":
    # adapter_dim = [48, 96, 144, 192]
    ratio = [0.7, 2.46, 4.4, 8.05, 11.43, 14.58, 20.24, 33.46]
    acc = [80.23, 88.08, 89.94, 90.46, 91.38, 91.60, 92.07, 92.07]
    utility = [2.87, 3.2238, 3.2178, 3.10, 3.08, 3.03, 2.98, 2.84]
    # trainable_params = [245773, 467533, 689293, 911053]
    ft_color = 'g'
    lp_color = 'r'

    fig1, ax = plt.subplots(figsize=(8, 8))
    ax.plot(ratio, acc, color="C00", marker="o", label="Adapter w/ DP"),
    ax.axhline(y=92.10, color='g', linestyle="--", label="Fine-tune w/ DP"),
    ax.axhline(y=96.49, color='tab:purple', linestyle="--", label="Fine-tune w/o DP"),
    ax.scatter([0.405], [61.13], color='r', label='Linear Probing w/ DP'),
    
    ax.set_xlabel("Trainable parameters (%)")
    ax.set_ylabel("Accuracy")
    ax.legend(loc="best")
    ax.set_xscale("log")
    ax.set_xlim((1e-1, 100))
    ax.grid(True)
    
    
    fig2, (ax1, ax2) = plt.subplots(2, sharex=True, figsize=(8, 8), gridspec_kw={'height_ratios': [4, 1]})
    lines = [
        *ax1.plot(ratio, utility, color="C00", marker="o", label="Adapter w/ DP"),
        ax1.axhline(y=2.72, color='g', linestyle="--", label="Fine-tune w/ DP"),
        ax1.axhline(y=3.00, color='tab:purple', linestyle="--", label="Fine-tune w/o DP"),
        ax2.scatter([0.405], [1.13], color='r', label='Linear Probing w/ DP'),
    ]

    ax2.set_xlabel("Trainable parameters (%)")
    ax2.set_xscale("log")
    
    ax2.set_xlim((1e-1, 100))
    ax1.set_ylim((2.59, 3.4))
    ax2.set_ylim((1.0, 1.2))


    ax1.grid(True)
    ax2.grid(True)
    ax1.yaxis.set_major_locator(MultipleLocator(0.1))
    ax2.yaxis.set_major_locator(MultipleLocator(0.1))

    ax1.spines['bottom'].set_visible(False)
    ax2.spines['top'].set_visible(False)
    ax1.tick_params(
        axis='x',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom=False,      # ticks along the bottom edge are off
        top=False,         # ticks along the top edge are off
        labelbottom=False) # labels along the bottom edge are off
    ax1.tick_params(labeltop=False)  # don't put tick labels at the top
    ax2.xaxis.tick_bottom()

    ax1.yaxis.set_ticks(np.arange(2.6, 3.5, 0.2))
    ax2.yaxis.set_ticks(np.arange(1.0, 1.3, 0.2))

    d = .5  # proportion of vertical to horizontal extent of the slanted line
    kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,
                  linestyle="none", color='k', mec='k', mew=1, clip_on=False)
    ax1.plot([0, 1], [0, 0], transform=ax1.transAxes, **kwargs)
    ax2.plot([0, 1], [1, 1], transform=ax2.transAxes, **kwargs)
    # fig.tight_layout()

    labels = [l.get_label() for l in lines]
    ax2.legend(lines, labels, loc="lower right")

    ax2.set_ylabel('Utility')
    ax2.yaxis.set_label_coords(0.05, 0.5, transform=fig2.transFigure)
    fig2.subplots_adjust(hspace=0.1)

    # plt.show()
    fig1.savefig("adapter_PATE_French_acc.png")
    fig2.savefig("adapter_PATE_French_utility.png")
